Counting elliptic fibrations on K3 surfaces

We solve the problem of counting jacobian elliptic fibrations on an arbitrary complex projective K3 surface up to automorphisms. We then illustrate our method with several explicit examples.

==> anc/genus_Apery_Fermi.sage <==
genus_Apery_Fermi = [
[ # W1
[-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2],
],
[ # W2
[-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12],
],
[ # W3
[-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2],
],
[ # W4
[-4, 0, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, 0],
[0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12]
],
[ # W5
[-4, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
[0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -2]
],
[ # W6
[-4, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2]
],
[ # W7
[-4, -1, 0, 0, 0, 0, -1, 0, 0, -1, 1, 0, 0, -1, 1, 0, -1],
[-1, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0],
[-1, 0, 0, 0, 0, 0, -2, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0],
[0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0],
[0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2]
],
[ # W8
[-4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, -1, 1],
[1, -4, 0, 1, -1, 1, -1, 1, -1, 1, 0, 0, -1, 1, -1, 1, 0],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -1, -1, 0, 0, 0],
[0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -2, 1, 0, 0],
[1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0],
[-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2]
],
[ # W9
[-4, -1, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 1, 0, -1],
[-1, -4, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0],
[0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0],
[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0],
[0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2]
],
[ # W10
[-4, -1, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, 0, -1, 1, 0, -1],
[-1, -4, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 1, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, 0, 0, 1, -1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -2, 0, 1, 0, 0],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, -2, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, -2]
],
[ # W11
[-4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
[1, -4, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2]
],
[ # W12
[-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0],
[0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, -1],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -4, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, -2]
],
[ # W13
[-4, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1],
[0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0],
[1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1],
[-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2]
],
[ # W14
[-4, -1, 0, 1, -1, 1, -1, 1, -1, 1, -1, 0, 1, 0, 0, 1, 0],
[-1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, -1],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -4]
],
[ # W15
[-4, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -4, 0, 0, 0, 1, -1, -1, 0, 1, -1, 1, -1, 0, 1, 1, -1],
[1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1],
[0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, -1, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0],
[0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0],
[0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2]
],
[ # W16
[-4, 1, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, -1],
[1, -6, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1],
[0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1],
[0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1],
[0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[-1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2]
],
[ # W17
[-4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1],
[0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 2],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -4]
],
[ # W18
[-4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, -1],
[0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2]
],
[ # W19
[-4, -1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
[-1, -4, 0, 0, 0, 0, 1, 0, 0, -1, 1, 1, 0, 0, 0, -1, 1],
[1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, 0, 0, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0, -1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1, 0],
[0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1],
[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -2]
],
[ # W20
[-4, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0],
[-1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2]
],
[ # W21
[-4, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 0, 0, -1],
[-1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 1, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 1, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -2, 1],
[-1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2]
],
[ # W22
[-4, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1],
[1, -4, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2]
],
[ # W23
[-4, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1, 0],
[0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -1],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0],
[-1, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -4, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2]
],
[ # W24
[-4, 1, 2, 0, 0, 1, 0, 0, 0, 1, -1, 1, 0, 0, 0, 0, 0],
[1, -4, -1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0],
[2, -1, -4, 0, 1, -1, -1, 0, 0, 0, 1, -1, -1, 0, 0, 0, 1],
[0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1],
[0, 0, 1, 0, -2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[1, -1, -1, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, -1, 0, 1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[-1, 0, 1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1, 0, 0, 0, 0],
[1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0],
[0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2, 0, 0, 0, 0],
[0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0],
[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1],
[0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2]
],
[ # W25
[-4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0],
[1, -4, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0],
[0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[0, -1, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0],
[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2]
],
[ # W26
[-4, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0],
[1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0],
[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -4, -1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2]
],
[ # W27
[-4, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1],
[0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0, 0, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 0, 0],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 1, 1],
[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2]
]
]

==> anc/genus_Barth_Peters.sage <==
genus_Barth_Peters = [
[
[-2, 0,-1,-1,-1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
[ 0,-2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
[-1, 0,-2,-1, 0, 0,-1, 0, 0, 0, 0, 0, 1, 0, 0, 0],
[-1, 0,-1,-2, 0, 1,-1, 1, 0, 0, 0, 0, 1, 0, 0, 0],
[-1, 0, 0, 0,-2, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0],
[ 1, 0, 0, 1, 1,-2, 0,-1, 0, 0, 0, 0,-1, 0, 0, 0],
[ 0, 0,-1,-1, 0, 0,-2, 0, 0, 0, 0, 0, 1, 0, 0, 0],
[ 1, 0, 0, 1, 1,-1, 0,-2, 0, 0, 0, 0,-1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2,-1,-1,-1, 0,-1,-1,-1],
[ 0, 1, 0, 0, 0, 0, 0, 0,-1,-2,-1,-1, 0,-1,-1,-1],
[ 0, 1, 0, 0, 0, 0, 0, 0,-1,-1,-2,-1, 0,-1,-1,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0,-1,-1,-1,-2, 0,-1,-1,-1],
[ 1, 0, 1, 1, 1,-1, 1,-1, 0, 0, 0, 0,-2, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-1,-1,-1,-1, 0,-2,-1,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0,-1,-1,-1,-1, 0,-1,-2,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0,-1,-1,-1,-1, 0,-1,-1,-2]
],
[
[-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0],
[ 1,-2, 1, 1, 1, 1, 1, 1, 1, 1,-1, 1, 1,-1, 1, 1],
[ 0, 1,-2,-1,-1,-1,-1,-1,-1,-1, 1,-1,-1, 1,-1,-1],
[ 0, 1,-1,-2,-1,-1,-1,-1,-1,-1, 1,-1,-1, 1,-1,-1],
[ 0, 1,-1,-1,-2,-1,-1,-1,-1,-1, 1,-1,-1, 1,-1,-1],
[ 0, 1,-1,-1,-1,-2,-1,-1,-1,-1, 1,-1,-1, 1,-1,-1],
[ 0, 1,-1,-1,-1,-1,-2,-1,-1,-1, 1,-1,-1, 1,-1,-1],
[ 0, 1,-1,-1,-1,-1,-1,-2,-1,-1, 1,-1,-1, 1,-1,-1],
[ 0, 1,-1,-1,-1,-1,-1,-1,-2,-1, 1,-1,-1, 1,-1,-1],
[ 0, 1,-1,-1,-1,-1,-1,-1,-1,-2, 1,-1,-1, 1,-1,-1],
[ 0,-1, 1, 1, 1, 1, 1, 1, 1, 1,-2, 1, 1,-1, 1, 1],
[ 0, 1,-1,-1,-1,-1,-1,-1,-1,-1, 1,-2,-1, 1,-1,-1],
[ 0, 1,-1,-1,-1,-1,-1,-1,-1,-1, 1,-1,-2, 1,-1,-1],
[ 0,-1, 1, 1, 1, 1, 1, 1, 1, 1,-1, 1, 1,-2, 1, 1],
[-1, 1,-1,-1,-1,-1,-1,-1,-1,-1, 1,-1,-1, 1,-2,-1],
[ 0, 1,-1,-1,-1,-1,-1,-1,-1,-1, 1,-1,-1, 1,-1,-2]
],
[
[-2, 0, 0,-1,-1,-1, 0,-1, 1, 0,-1, 1, 1, 1, 1, 1],
[ 0,-2,-1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,-1, 0],
[ 0,-1,-2, 0, 0, 0, 1, 0, 0, 1, 0, 0,-1,-1,-1,-1],
[-1, 0, 0,-2,-1,-1, 0,-1, 1, 0, 0, 1, 0, 0, 0, 0],
[-1, 0, 0,-1,-2,-1, 0,-1, 1, 0,-1, 1, 1, 1, 1, 1],
[-1, 0, 0,-1,-1,-2, 0,-1, 1, 0,-1, 1, 1, 1, 1, 1],
[ 0, 1, 1, 0, 0, 0,-2, 0, 0,-1, 0, 0, 1, 1, 1, 1],
[-1, 0, 0,-1,-1,-1, 0,-2, 1, 0,-1, 1, 1, 1, 1, 1],
[ 1, 0, 0, 1, 1, 1, 0, 1,-2, 0, 1,-1, 0, 0,-1,-1],
[ 0, 0, 1, 0, 0, 0,-1, 0, 0,-2, 0, 0, 1, 1, 0, 1],
[-1, 0, 0, 0,-1,-1, 0,-1, 1, 0,-2, 1, 1, 1, 1, 1],
[ 1, 0, 0, 1, 1, 1, 0, 1,-1, 0, 1,-2, 0, 0,-1,-1],
[ 1, 0,-1, 0, 1, 1, 1, 1, 0, 1, 1, 0,-4,-3,-2,-2],
[ 1, 0,-1, 0, 1, 1, 1, 1, 0, 1, 1, 0,-3,-4,-2,-2],
[ 1,-1,-1, 0, 1, 1, 1, 1,-1, 0, 1,-1,-2,-2,-4,-3],
[ 1, 0,-1, 0, 1, 1, 1, 1,-1, 1, 1,-1,-2,-2,-3,-4]
],
[
[-2,-1, 0,-1, 0,-1,-1, 0, 0, 0, 0,-1, 0, 0,-1,-1],
[-1,-2, 0,-1, 0,-1,-1, 0, 0, 0, 0,-1, 0, 0, 0, 0],
[ 0, 0,-2,-1, 0,-1,-1, 0, 0, 0, 0,-1, 0, 0,-1,-1],
[-1,-1,-1,-2, 0,-1,-1, 0, 0, 0, 0,-1, 0, 0,-1,-1],
[ 0, 0, 0, 0,-2, 0, 0, 1,-1,-1, 1, 0, 1,-1,-1,-1],
[-1,-1,-1,-1, 0,-2,-1, 0, 0, 0, 0,-1, 0, 0,-1,-1],
[-1,-1,-1,-1, 0,-1,-2, 0, 0, 0, 0,-1, 0, 0,-1,-1],
[ 0, 0, 0, 0, 1, 0, 0,-2, 1, 1,-1, 0,-1, 1, 1, 1],
[ 0, 0, 0, 0,-1, 0, 0, 1,-2, 0, 0, 0, 1,-1,-1,-1],
[ 0, 0, 0, 0,-1, 0, 0, 1, 0,-2, 1, 0, 1,-1,-1,-1],
[ 0, 0, 0, 0, 1, 0, 0,-1, 0, 1,-2, 0, 0, 1, 0, 0],
[-1,-1,-1,-1, 0,-1,-1, 0, 0, 0, 0,-2, 0, 0,-1,-1],
[ 0, 0, 0, 0, 1, 0, 0,-1, 1, 1, 0, 0,-2, 1, 1, 1],
[ 0, 0, 0, 0,-1, 0, 0, 1,-1,-1, 1, 0, 1,-2,-1,-1],
[-1, 0,-1,-1,-1,-1,-1, 1,-1,-1, 0,-1, 1,-1,-4,-3],
[-1, 0,-1,-1,-1,-1,-1, 1,-1,-1, 0,-1, 1,-1,-3,-4]
],
[
[-2, 0, 0, 0,-1,-1,-1, 0,-1,-1,-1,-1, 0,-1, 0, 0],
[ 0,-2,-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-1],
[ 0,-1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-1],
[ 0, 1, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 1],
[-1, 0, 0, 0,-2,-1,-1, 1,-1,-1,-1,-1, 0,-1, 1,-1],
[-1, 0, 0, 0,-1,-2,-1, 1,-1,-1,-1,-1, 0,-1, 1, 0],
[-1, 0, 0, 0,-1,-1,-2, 1,-1,-1,-1,-1, 0,-1, 1,-1],
[ 0, 0, 0, 0, 1, 1, 1,-2, 1, 1, 1, 1, 0, 1,-1, 1],
[-1, 0, 0, 0,-1,-1,-1, 1,-2,-1,-1,-1, 0,-1, 1,-1],
[-1, 0, 0, 0,-1,-1,-1, 1,-1,-2,-1,-1, 1,-1, 0,-1],
[-1, 0, 0, 0,-1,-1,-1, 1,-1,-1,-2,-1, 0,-1, 1,-1],
[-1, 0, 0, 0,-1,-1,-1, 1,-1,-1,-1,-2, 0,-1, 1,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,-2, 0, 1, 1],
[-1, 0, 0, 0,-1,-1,-1, 1,-1,-1,-1,-1, 0,-2, 1,-1],
[ 0, 1, 1,-1, 1, 1, 1,-1, 1, 0, 1, 1, 1, 1,-4, 2],
[ 0,-1,-1, 1,-1, 0,-1, 1,-1,-1,-1,-1, 1,-1, 2,-4]
],
[
[-2,-1,-1,-1,-1,-1,-1,-1,-1,-1,-1, 1, 1, 1, 1,-1],
[-1,-2,-1,-1,-1,-1,-1,-1,-1,-1,-1, 1, 0, 0, 0, 0],
[-1,-1,-2,-1,-1,-1,-1,-1,-1,-1,-1, 1, 1, 1, 1,-1],
[-1,-1,-1,-2,-1,-1,-1,-1,-1,-1,-1, 1, 0, 0, 0, 0],
[-1,-1,-1,-1,-2,-1,-1,-1,-1,-1,-1, 1, 1, 1, 1,-1],
[-1,-1,-1,-1,-1,-2,-1,-1,-1,-1,-1, 1, 1, 1, 1, 0],
[-1,-1,-1,-1,-1,-1,-2,-1,-1,-1,-1, 1, 1, 1, 1,-1],
[-1,-1,-1,-1,-1,-1,-1,-2,-1,-1,-1, 1, 1, 1, 1,-1],
[-1,-1,-1,-1,-1,-1,-1,-1,-2,-1,-1, 1, 1, 1, 0,-1],
[-1,-1,-1,-1,-1,-1,-1,-1,-1,-2,-1, 1, 0, 0, 0,-1],
[-1,-1,-1,-1,-1,-1,-1,-1,-1,-1,-2, 1, 0, 0, 0,-1],
[ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1,-2, 0, 0, 0, 1],
[ 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0,-4,-3,-3, 1],
[ 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0,-3,-4,-3, 1],
[ 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0,-3,-3,-4, 1],
[-1, 0,-1, 0,-1, 0,-1,-1,-1,-1,-1, 1, 1, 1, 1,-4]
]
]

==> anc/genus_Kloosterman.sage <==
genus_Kloosterman = [
[
[-2,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1,-1, 0],
[-1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1,-1, 0],
[ 0, 0,-2, 0, 0, 0, 0, 0,-1,-1, 0, 0, 0, 0],
[ 0, 0, 0,-2, 0, 0, 0, 0,-1,-1,-1, 0, 0,-1],
[ 0, 0, 0, 0,-2,-1,-1,-1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0,-1,-2, 0,-1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0,-1, 0,-2,-1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0,-1,-1,-1,-2, 0, 0, 0, 0, 0, 0],
[ 0, 0,-1,-1, 0, 0, 0, 0,-2,-1, 0, 0, 0, 0],
[ 0, 0,-1,-1, 0, 0, 0, 0,-1,-2,-1, 0, 0,-1],
[ 0, 0, 0,-1, 0, 0, 0, 0, 0,-1,-2, 0, 0,-1],
[-1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0],
[ 0, 0, 0,-1, 0, 0, 0, 0, 0,-1,-1, 0, 0,-2],
],
[
[-2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0],
[ 0,-2,-1,-1,-1,-1, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1,-2, 0,-1,-1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0,-2,-1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1,-1,-1,-2,-1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1,-1, 0,-1,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1, 0, 1, 0, 0,-2, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0,-2,-1, 0,-1,-1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0,-1,-2,-1,-1,-1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0,-1,-2,-1,-1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0,-1,-1,-1,-2,-1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0,-1,-1,-1,-1,-2, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[
[-2, 1,-1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
[ 1,-2, 1, 0,-1,-1,-1, 0, 0, 0, 0,-1, 0, 0],
[-1, 1,-2, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0],
[ 1, 0, 1,-2,-1,-1,-1, 0, 0, 0, 0,-1, 0, 0],
[ 1,-1, 1,-1,-2,-1,-1, 0, 0, 0, 0,-1, 0, 0],
[ 1,-1, 1,-1,-1,-2,-1, 0, 0, 0, 0,-1, 0, 0],
[ 1,-1, 1,-1,-1,-1,-2, 0, 0, 0, 0,-1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-2,-1,-1,-1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-1,-2, 0,-1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-1, 0,-2,-1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-1,-1,-1,-2, 0, 0, 0],
[ 1,-1, 1,-1,-1,-1,-1, 0, 0, 0, 0,-2, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[
[-2, 1,-1,-1,-1,-1, 1, 0, 0, 0, 0, 0, 0, 0],
[ 1,-2, 0, 0, 0, 0,-1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0,-2, 0,-1,-1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0,-2,-1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0,-1,-1,-2,-1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0,-1, 0,-1,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-1, 0, 1, 0, 0,-2, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-2,-1, 1, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-1,-2, 0, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1, 0,-2,-1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1, 1,-1,-2, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[
[-2, 1, 1, 1,-1, 1, 1,-1,-1, 1, 0, 0, 0, 0],
[ 1,-2,-1, 0, 1,-1,-1, 1, 1,-1, 0, 0, 0, 0],
[ 1,-1,-2,-1, 1,-1,-1, 1, 1,-1, 0, 0, 0, 0],
[ 1, 0,-1,-2, 1,-1,-1, 1, 1,-1, 0, 0, 0, 0],
[-1, 1, 1, 1,-2, 1, 1,-1,-1, 1, 0, 0, 0, 0],
[ 1,-1,-1,-1, 1,-2,-1, 1, 1,-1, 0, 0, 0, 0],
[ 1,-1,-1,-1, 1,-1,-2, 1, 1,-1, 0, 0, 0, 0],
[-1, 1, 1, 1,-1, 1, 1,-2,-1, 1, 0, 0, 0, 0],
[-1, 1, 1, 1,-1, 1, 1,-1,-2, 1, 0, 0, 0, 0],
[ 1,-1,-1,-1, 1,-1,-1, 1, 1,-2, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[
[-2, 1, 1,-1, 1,-1, 1, 1, 0, 0, 0, 0, 0, 0],
[ 1,-2,-1, 0,-1, 1,-1,-1, 0, 0, 0, 0, 0, 0],
[ 1,-1,-2, 1,-1, 1,-1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 1,-2, 0,-1, 1, 0, 0, 0, 0, 0, 0, 0],
[ 1,-1,-1, 0,-2, 1,-1,-1, 0, 0, 0, 0, 0, 0],
[-1, 1, 1,-1, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0],
[ 1,-1,-1, 1,-1, 1,-2,-1, 0, 0, 0, 0, 0, 0],
[ 1,-1, 0, 0,-1, 1,-1,-2, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[
[-2, 1, 1,-1, 0, 0, 0, 0, 0, 0,-1, 0, 1, 0],
[ 1,-2,-1, 0, 0, 0, 0, 0, 0, 0, 1, 0,-1, 0],
[ 1,-1,-2, 1, 0, 0, 0, 0, 0, 0, 1, 0,-1, 0],
[-1, 0, 1,-2, 0, 0, 0, 0, 0, 0,-1, 0, 1, 0],
[ 0, 0, 0, 0,-2, 0, 0, 0, 0,-1,-1, 1, 1, 1],
[ 0, 0, 0, 0, 0,-2, 1,-1, 1, 0, 1, 0,-1, 0],
[ 0, 0, 0, 0, 0, 1,-2, 0,-1, 0,-1, 0, 1, 0],
[ 0, 0, 0, 0, 0,-1, 0,-2, 1, 0, 1, 0,-1, 0],
[ 0, 0, 0, 0, 0, 1,-1, 1,-2, 0,-1, 0, 1, 0],
[ 0, 0, 0, 0,-1, 0, 0, 0, 0,-2, 0, 1, 0, 1],
[-1, 1, 1,-1,-1, 1,-1, 1,-1, 0,-4, 1, 3, 0],
[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1,-2,-1, 0],
[ 1,-1,-1, 1, 1,-1, 1,-1, 1, 0, 3,-1,-4, 0],
[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0,-2],
],
[
[-2, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1,-1, 1, 1],
[ 1,-2,-1, 0,-1, 0, 0, 0, 0, 0,-1, 1,-1,-1],
[ 1,-1,-2,-1,-1, 0, 0, 0, 0, 0,-1, 1,-1,-1],
[ 1, 0,-1,-2,-1, 0, 0, 0, 0, 0,-1, 1,-1,-1],
[ 1,-1,-1,-1,-2, 0, 0, 0, 0, 0,-1, 1,-1,-1],
[ 0, 0, 0, 0, 0,-2, 0, 0, 0, 0,-1, 1,-1, 0],
[ 0, 0, 0, 0, 0, 0,-2,-1, 1, 1,-1, 1,-1, 0],
[ 0, 0, 0, 0, 0, 0,-1,-2, 1, 0,-1, 1,-1, 0],
[ 0, 0, 0, 0, 0, 0, 1, 1,-2,-1, 1,-1, 1, 0],
[ 0, 0, 0, 0, 0, 0, 1, 0,-1,-2, 1,-1, 1, 0],
[ 1,-1,-1,-1,-1,-1,-1,-1, 1, 1,-4, 3,-3,-1],
[-1, 1, 1, 1, 1, 1, 1, 1,-1,-1, 3,-4, 2, 1],
[ 1,-1,-1,-1,-1,-1,-1,-1, 1, 1,-3, 2,-4,-1],
[ 1,-1,-1,-1,-1, 0, 0, 0, 0, 0,-1, 1,-1,-2],
],
[
[-2, 0, 0,-1,-1, 0, 0, 0, 0,-1,-1, 1, 1, 0],
[ 0,-2,-1, 0, 0,-1,-1,-1, 1, 0, 1, 1,-1, 0],
[ 0,-1,-2, 0, 0,-1,-1,-1, 0, 0, 1, 1,-1, 0],
[-1, 0, 0,-2, 0, 0, 0, 0, 0,-1,-1, 1, 1, 0],
[-1, 0, 0, 0,-2, 0, 0, 0, 0,-1,-1, 1, 1, 0],
[ 0,-1,-1, 0, 0,-2, 0,-1, 0, 0, 0, 0, 0, 0],
[ 0,-1,-1, 0, 0, 0,-2,-1, 0, 0, 1, 1,-1, 0],
[ 0,-1,-1, 0, 0,-1,-1,-2, 0, 0, 0, 0, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0,-2, 0,-1,-1, 1, 0],
[-1, 0, 0,-1,-1, 0, 0, 0, 0,-2,-1, 1, 1, 0],
[-1, 1, 1,-1,-1, 0, 1, 0,-1,-1,-4, 0, 2, 0],
[ 1, 1, 1, 1, 1, 0, 1, 0,-1, 1, 0,-4, 0, 0],
[ 1,-1,-1, 1, 1, 0,-1, 0, 1, 1, 2, 0,-4, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[
[-2, 1, 1,-1, 1,-1, 1,-1, 0, 0, 1, 1, 1, 0],
[ 1,-2,-1, 0,-1, 1,-1, 1, 0, 0,-1,-1,-1, 0],
[ 1,-1,-2, 1,-1, 1,-1, 1, 0, 0,-1,-1,-1, 0],
[-1, 0, 1,-2, 1,-1, 1,-1, 0, 0, 1, 1, 1, 0],
[ 1,-1,-1, 1,-2, 1,-1, 1, 0, 0,-1,-1,-1, 0],
[-1, 1, 1,-1, 1,-2, 1,-1, 0, 0, 1, 1, 1, 0],
[ 1,-1,-1, 1,-1, 1,-2, 1, 0, 0,-1,-1,-1, 0],
[-1, 1, 1,-1, 1,-1, 1,-2, 0, 0, 1, 1, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1,-1,-1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1,-1,-1, 0],
[ 1,-1,-1, 1,-1, 1,-1, 1, 1, 1,-4,-1,-1,-1],
[ 1,-1,-1, 1,-1, 1,-1, 1,-1,-1,-1,-4,-2,-1],
[ 1,-1,-1, 1,-1, 1,-1, 1,-1,-1,-1,-2,-4,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1,-1,-1,-2],
],
[
[-2, 1, 1,-1,-1,-1, 1, 1, 0,-1, 1, 1, 0, 0],
[ 1,-2,-1, 0, 1, 1,-1, 0, 0, 0, 0,-1, 0, 0],
[ 1,-1,-2, 1, 1, 1,-1, 0, 0, 1,-1,-1, 0, 0],
[-1, 0, 1,-2,-1,-1, 1, 0, 0,-1, 1, 0, 0, 0],
[-1, 1, 1,-1,-2,-1, 1, 0, 0,-1, 1, 1, 0, 0],
[-1, 1, 1,-1,-1,-2, 1, 0, 0,-1, 1, 1, 0, 0],
[ 1,-1,-1, 1, 1, 1,-2, 0, 0, 0, 0,-1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0,-2, 0, 1,-1,-1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 1,-1,-1, 0, 0],
[-1, 0, 1,-1,-1,-1, 0, 1, 1,-4, 3, 2, 0, 0],
[ 1, 0,-1, 1, 1, 1, 0,-1,-1, 3,-4,-1, 0, 0],
[ 1,-1,-1, 0, 1, 1,-1,-1,-1, 2,-1,-4, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[
[-2, 1, 1,-1,-1, 1, 1, 0, 0, 1, 1, 1, 0, 0],
[ 1,-2,-1, 1, 1,-1, 0, 0, 0,-1, 0, 0, 0, 0],
[ 1,-1,-2, 0, 1, 0,-1, 0, 0, 0,-1, 0, 0, 0],
[-1, 1, 0,-2,-1, 1, 0, 0, 0, 1, 0, 1, 0, 0],
[-1, 1, 1,-1,-2, 0, 0, 0, 0, 1, 1, 0, 0, 0],
[ 1,-1, 0, 1, 0,-2, 0, 0, 0,-1, 0,-1, 0, 0],
[ 1, 0,-1, 0, 0, 0,-2, 0, 0, 0,-1,-1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-2, 0,-1, 1,-1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2,-1, 1,-1, 0, 0],
[ 1,-1, 0, 1, 1,-1, 0,-1,-1,-4, 0,-2, 0, 0],
[ 1, 0,-1, 0, 1, 0,-1, 1, 1, 0,-4, 1, 0, 0],
[ 1, 0, 0, 1, 0,-1,-1,-1,-1,-2, 1,-4, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[
[-2, 0, 0, 0, 0, 0, 0, 0, 0,-1,-1,-1,-1,-1],
[ 0,-2, 0, 0, 0, 0, 1,-1, 1,-1,-1, 1, 1,-1],
[ 0, 0,-2,-1,-1, 1, 0, 0, 0,-1,-1,-1, 1, 1],
[ 0, 0,-1,-2,-1, 0, 0, 0, 0, 0, 0,-1, 0, 1],
[ 0, 0,-1,-1,-2, 1, 0, 0, 0, 0, 0, 0, 1, 1],
[ 0, 0, 1, 0, 1,-2, 0, 0, 0, 0, 0, 0,-1,-1],
[ 0, 1, 0, 0, 0, 0,-2, 0, 0, 1, 1, 0,-1, 0],
[ 0,-1, 0, 0, 0, 0, 0,-2, 0,-1,-1, 1, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0,-2, 0, 0,-1, 0, 1],
[-1,-1,-1, 0, 0, 0, 1,-1, 0,-4,-3,-1, 0,-1],
[-1,-1,-1, 0, 0, 0, 1,-1, 0,-3,-4, 0, 1, 0],
[-1, 1,-1,-1, 0, 0, 0, 1,-1,-1, 0,-4,-1, 0],
[-1, 1, 1, 0, 1,-1,-1, 0, 0, 0, 1,-1,-4,-1],
[-1,-1, 1, 1, 1,-1, 0, 0, 1,-1, 0, 0,-1,-4],
],
[
[-2, 1, 1, 1,-1, 1, 0,-1, 1,-1,-1,-1, 0, 0],
[ 1,-2,-1, 0, 1, 0, 0, 1,-1, 1, 1, 1, 0, 0],
[ 1,-1,-2,-1, 1, 0, 0, 0,-1, 1, 1, 1, 0, 0],
[ 1, 0,-1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 1, 1, 1,-2, 0, 0,-1, 0,-1,-1,-1, 0, 0],
[ 1, 0, 0, 0, 0,-2, 0, 1,-1, 1, 1, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0,-2,-1,-1,-1,-1,-1, 0, 0],
[-1, 1, 0, 0,-1, 1,-1,-4,-1,-2,-2,-2, 1, 1],
[ 1,-1,-1, 0, 0,-1,-1,-1,-4, 1, 1, 1, 1, 1],
[-1, 1, 1, 0,-1, 1,-1,-2, 1,-4,-3,-3, 0, 0],
[-1, 1, 1, 0,-1, 1,-1,-2, 1,-3,-4,-2, 0, 0],
[-1, 1, 1, 0,-1, 1,-1,-2, 1,-3,-2,-4, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0,-2],
],
[
[-2,-1, 1,-1,-1, 0, 0, 0, 0, 0,-1,-1, 1, 1],
[-1,-2, 1,-1,-1, 0, 0, 0, 0, 0,-1,-1, 1, 1],
[ 1, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 1,-2,-1, 0, 0, 0, 0, 0,-1,-1, 1, 0],
[-1,-1, 1,-1,-2, 0, 0, 0, 0, 0,-1,-1, 1, 0],
[ 0, 0, 0, 0, 0,-2,-1,-1, 1,-1,-1, 1, 1, 1],
[ 0, 0, 0, 0, 0,-1,-2,-1, 1, 0, 0, 1, 0, 0],
[ 0, 0, 0, 0, 0,-1,-1,-2, 1, 0,-1, 0, 1, 1],
[ 0, 0, 0, 0, 0, 1, 1, 1,-2, 0, 0,-1,-1, 0],
[ 0, 0, 0, 0, 0,-1, 0, 0, 0,-2,-1, 0, 0, 1],
[-1,-1, 0,-1,-1,-1, 0,-1, 0,-1,-4,-1, 2, 2],
[-1,-1, 0,-1,-1, 1, 1, 0,-1, 0,-1,-4, 1, 1],
[ 1, 1, 0, 1, 1, 1, 0, 1,-1, 0, 2, 1,-4,-2],
[ 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1,-2,-4],
],
[
[-2, 1, 1, 1, 1, 1,-1, 0,-1,-1, 1,-1,-1, 0],
[ 1,-2, 0, 0, 0, 0, 0, 0, 1, 1,-1, 1, 1, 0],
[ 1, 0,-2,-1,-1,-1, 1, 0, 1, 1,-1, 1, 1, 0],
[ 1, 0,-1,-2,-1,-1, 1, 0, 0, 0,-1, 1, 1, 0],
[ 1, 0,-1,-1,-2,-1, 1, 0, 1, 1,-1, 1, 1, 0],
[ 1, 0,-1,-1,-1,-2, 1, 0, 1, 1,-1, 1, 1, 0],
[-1, 0, 1, 1, 1, 1,-2, 0, 0, 0, 1,-1,-1, 0],
[ 0, 0, 0, 0, 0, 0, 0,-2,-1, 1,-1,-1,-1,-1],
[-1, 1, 1, 0, 1, 1, 0,-1,-4,-1, 1,-1,-1,-1],
[-1, 1, 1, 0, 1, 1, 0, 1,-1,-4, 2, 0, 0, 0],
[ 1,-1,-1,-1,-1,-1, 1,-1, 1, 2,-4, 0, 0, 0],
[-1, 1, 1, 1, 1, 1,-1,-1,-1, 0, 0,-4,-2, 0],
[-1, 1, 1, 1, 1, 1,-1,-1,-1, 0, 0,-2,-4, 0],
[ 0, 0, 0, 0, 0, 0, 0,-1,-1, 0, 0, 0, 0,-2],
],
[
[-2, 1,-1,-1, 1, 1,-1, 1, 1,-1,-1, 1,-1, 0],
[ 1,-2, 1, 0,-1,-1, 1,-1,-1, 1, 1, 0, 0, 0],
[-1, 1,-2, 0, 1, 1,-1, 1, 1, 0, 0, 1,-1, 0],
[-1, 0, 0,-2, 0, 0, 0, 0, 0,-1,-1, 1,-1, 0],
[ 1,-1, 1, 0,-2,-1, 1,-1,-1, 1, 1,-1, 1, 0],
[ 1,-1, 1, 0,-1,-2, 1,-1,-1, 0, 0, 0, 0, 0],
[-1, 1,-1, 0, 1, 1,-2, 1, 1,-1,-1, 1,-1, 0],
[ 1,-1, 1, 0,-1,-1, 1,-2,-1, 0, 0,-1, 1, 0],
[ 1,-1, 1, 0,-1,-1, 1,-1,-2, 0, 0,-1, 1, 0],
[-1, 1, 0,-1, 1, 0,-1, 0, 0,-4,-2, 1,-1, 0],
[-1, 1, 0,-1, 1, 0,-1, 0, 0,-2,-4, 1,-1, 0],
[ 1, 0, 1, 1,-1, 0, 1,-1,-1, 1, 1,-4, 2, 0],
[-1, 0,-1,-1, 1, 0,-1, 1, 1,-1,-1, 2,-4, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2],
],
[
[-2, 1, 1,-1,-1, 1, 0, 0,-1,-1, 1,-1, 1, 0],
[ 1,-2,-1, 1, 1,-1, 0, 0, 0, 1,-1, 1,-1, 0],
[ 1,-1,-2, 0, 1,-1, 0, 0, 1, 0, 0, 0, 0, 0],
[-1, 1, 0,-2,-1, 0, 0, 0, 0,-1, 1,-1, 1, 0],
[-1, 1, 1,-1,-2, 1, 0, 0,-1, 0, 1,-1, 1, 0],
[ 1,-1,-1, 0, 1,-2, 0, 0, 1, 0,-1, 1,-1, 0],
[ 0, 0, 0, 0, 0, 0,-2, 0, 1,-1, 1,-1, 1, 1],
[ 0, 0, 0, 0, 0, 0, 0,-2,-1,-1,-1,-1, 1, 1],
[-1, 0, 1, 0,-1, 1, 1,-1,-4, 0,-1, 0, 0, 0],
[-1, 1, 0,-1, 0, 0,-1,-1, 0,-4, 1,-2, 2, 1],
[ 1,-1, 0, 1, 1,-1, 1,-1,-1, 1,-4, 1,-1, 0],
[-1, 1, 0,-1,-1, 1,-1,-1, 0,-2, 1,-4, 2, 1],
[ 1,-1, 0, 1, 1,-1, 1, 1, 0, 2,-1, 2,-4,-1],
[ 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1,-1,-2],
],
]

==> anc/genus_Kumar.sage <==
genus_Kumar = [
[
[-2, 1, 1, 1,-1, 1,-1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-2,-1,-1, 1,-1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-1,-2, 0, 1,-1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-1, 0,-2, 1,-1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 1, 1, 1,-2, 1,-1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-1,-1,-1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 1, 1, 1,-1, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-2,-1,-1, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-1,-2, 0, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-1, 0,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1, 1, 1,-2, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-1,-1,-2]
],
[
[-2,-1,-1, 1, 1,-1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
[-1,-2,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1,-2, 1, 1,-1, 1, 1, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 1,-2,-1, 1,-1,-1, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 1,-1,-2, 1,-1,-1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0,-1, 1, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 1,-1,-1, 1,-2,-1, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 1,-1,-1, 1,-1,-2, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 1,-1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-1, 1,-2, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2,-1,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-1, 0,-2]
],
[
[-2, 0, 0, 0, 0, 0, 0, 0,-1,-1, 1, 1,-1, 1, 0],
[ 0,-2, 1, 1, 0, 0, 0, 0, 1, 1,-1, 0, 0,-1,-1],
[ 0, 1,-2,-1, 0, 0, 0, 0,-1, 0, 1, 0, 0, 1, 1],
[ 0, 1,-1,-2, 0, 0, 0, 0, 0,-1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0,-2, 1, 1, 1, 1, 1,-1, 0, 0,-1, 0],
[ 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1, 0, 0,-2,-1,-1, 1, 0, 0, 1, 0],
[-1, 1,-1, 0, 1, 0, 0,-1,-4,-1, 2, 0,-1, 3, 1],
[-1, 1, 0,-1, 1, 0, 0,-1,-1,-4, 1, 1, 0, 1, 0],
[ 1,-1, 1, 0,-1, 0, 0, 1, 2, 1,-4, 0, 1,-3,-1],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0,-1, 0, 1, 0,-2, 1, 0],
[ 1,-1, 1, 0,-1, 0, 0, 1, 3, 1,-3, 0, 1,-4,-1],
[ 0,-1, 1, 0, 0, 0, 0, 0, 1, 0,-1, 0, 0,-1,-2]
],
[
[-2,-1, 1,-1, 0, 0, 0,-1,-1,-1, 1,-1, 1,-1,-1],
[-1,-2, 1, 0, 0, 0, 0,-1,-1,-1, 1,-1, 1,-1,-1],
[ 1, 1,-2, 1, 0, 0, 0, 1, 1, 1,-1, 1,-1, 1, 1],
[-1, 0, 1,-2, 0, 0, 0,-1,-1,-1, 1,-1, 1,-1,-1],
[ 0, 0, 0, 0,-2, 0, 0, 1, 1,-1,-1, 1,-1,-1, 0],
[ 0, 0, 0, 0, 0,-2, 0, 1, 1,-1,-1, 1,-1,-1, 0],
[ 0, 0, 0, 0, 0, 0,-2, 1, 1,-1,-1, 1,-1,-1, 0],
[-1,-1, 1,-1, 1, 1, 1,-4,-3, 0, 3,-2, 2, 1,-1],
[-1,-1, 1,-1, 1, 1, 1,-3,-4, 1, 2,-3, 3, 0,-1],
[-1,-1, 1,-1,-1,-1,-1, 0, 1,-4, 0, 1,-1,-2,-1],
[ 1, 1,-1, 1,-1,-1,-1, 3, 2, 0,-4, 2,-2,-1, 1],
[-1,-1, 1,-1, 1, 1, 1,-2,-3, 1, 2,-4, 3, 0,-1],
[ 1, 1,-1, 1,-1,-1,-1, 2, 3,-1,-2, 3,-4, 0, 1],
[-1,-1, 1,-1,-1,-1,-1, 1, 0,-2,-1, 0, 0,-4,-1],
[-1,-1, 1,-1, 0, 0, 0,-1,-1,-1, 1,-1, 1,-1,-2]
],
[
[-2,-1, 1,-1,-1,-1,-1, 0, 0, 0, 0, 1, 1,-1, 0],
[-1,-2, 1, 0,-1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1,-2, 1, 1, 1, 1, 0, 0, 0, 0,-1,-1, 1, 0],
[-1, 0, 1,-2,-1, 0,-1, 0, 0, 0, 0, 1, 1,-1, 0],
[-1,-1, 1,-1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 1, 0, 0,-2,-1, 0, 0, 0, 0, 1, 1,-1, 0],
[-1, 0, 1,-1, 0,-1,-2, 0, 0, 0, 0, 1, 1,-1, 0],
[ 0, 0, 0, 0, 0, 0, 0,-2,-1, 0, 0, 0, 0, 0, 1],
[ 0, 0, 0, 0, 0, 0, 0,-1,-2, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 1,-1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2,-1,-1, 1, 0],
[ 1, 0,-1, 1, 0, 1, 1, 0, 0, 1,-1,-4,-3, 3, 0],
[ 1, 0,-1, 1, 0, 1, 1, 0, 0, 1,-1,-3,-4, 2, 0],
[-1, 0, 1,-1, 0,-1,-1, 0, 0,-1, 1, 3, 2,-4, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,-2]
],
[
[-2, 1, 1, 1, 1, 1, 1,-1,-1, 0, 0,-1, 0, 0, 0],
[ 1,-2,-1, 0,-1,-1,-1, 1, 1, 0, 0, 1, 0, 0, 0],
[ 1,-1,-2,-1,-1,-1,-1, 1, 1, 0, 0, 1, 0, 0, 0],
[ 1, 0,-1,-2,-1,-1,-1, 1, 1, 0, 0, 1, 0, 0, 0],
[ 1,-1,-1,-1,-2,-1,-1, 1, 1, 0, 0, 1, 0, 0, 0],
[ 1,-1,-1,-1,-1,-2,-1, 1, 1, 0, 0, 1, 0, 0, 0],
[ 1,-1,-1,-1,-1,-1,-2, 1, 1, 0, 0, 1, 0, 0, 0],
[-1, 1, 1, 1, 1, 1, 1,-2,-1, 0, 0,-1, 0, 0, 0],
[-1, 1, 1, 1, 1, 1, 1,-1,-2, 0, 0,-1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0,-1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0],
[-1, 1, 1, 1, 1, 1, 1,-1,-1,-1, 1,-4,-1,-1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1,-2, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,-2]
],
[
[-2, 1,-1,-1, 1,-1, 0, 0, 0,-1,-1,-1, 1,-1,-1],
[ 1,-2, 1, 1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 1,-2, 0, 1, 0, 0, 0, 0,-1,-1,-1, 1,-1,-1],
[-1, 1, 0,-2, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-1, 1, 0,-2, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0],
[-1, 0, 0,-1, 0,-2, 0, 0, 0,-1,-1,-1, 1, 0,-1],
[ 0, 0, 0, 0, 0, 0,-2, 1,-1,-1,-1,-1, 1,-1, 1],
[ 0, 0, 0, 0, 0, 0, 1,-2, 0, 1, 1, 1,-1, 1, 0],
[ 0, 0, 0, 0, 0, 0,-1, 0,-2,-1,-1,-1, 1,-1, 0],
[-1, 0,-1, 0, 1,-1,-1, 1,-1,-4,-3,-3, 2,-2,-1],
[-1, 0,-1, 0, 1,-1,-1, 1,-1,-3,-4,-2, 2,-2,-1],
[-1, 0,-1, 0, 1,-1,-1, 1,-1,-3,-2,-4, 2,-2,-1],
[ 1, 0, 1, 0, 0, 1, 1,-1, 1, 2, 2, 2,-4, 1, 2],
[-1, 0,-1, 0, 1, 0,-1, 1,-1,-2,-2,-2, 1,-4,-1],
[-1, 0,-1, 0, 0,-1, 1, 0, 0,-1,-1,-1, 2,-1,-4]
],
[
[-2,-1,-1,-1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
[-1,-2,-1,-1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
[-1,-1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
[ 1, 1, 0, 1,-2,-1, 0, 0, 0, 0, 0, 0, 0,-1,-1],
[ 1, 1, 0, 1,-1,-2, 0, 0, 0, 0, 0, 0, 0,-1,-1],
[ 0, 0, 0, 0, 0, 0,-2, 1, 1, 1,-1, 1, 0,-1,-1],
[ 0, 0, 0, 0, 0, 0, 1,-2,-1,-1, 0,-1, 0, 1, 1],
[ 0, 0, 0, 0, 0, 0, 1,-1,-2, 0, 0,-1, 0, 1, 1],
[ 0, 0, 0, 0, 0, 0, 1,-1, 0,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0,-1, 0, 0, 1,-2, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-1,-1, 0, 0,-2, 0, 1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2,-1,-1],
[ 1, 1, 0, 1,-1,-1,-1, 1, 1, 0, 0, 1,-1,-4,-3],
[ 1, 1, 0, 1,-1,-1,-1, 1, 1, 0, 0, 1,-1,-3,-4]
],
[
[-2, 1, 1,-1,-1,-1,-1, 0,-1, 0, 1, 0, 0, 0, 0],
[ 1,-2,-1, 1, 0, 0, 1, 0, 1, 0,-1, 0, 0, 0, 0],
[ 1,-1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 1, 0,-2,-1, 0,-1, 0,-1, 0, 1, 0, 0, 0, 0],
[-1, 0, 0,-1,-2,-1,-1, 0,-1, 0, 1, 0, 0, 0, 0],
[-1, 0, 0, 0,-1,-2,-1, 0,-1, 0, 1, 0, 0, 0, 0],
[-1, 1, 0,-1,-1,-1,-2, 0,-1, 0, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-2,-1, 0,-1, 0, 0, 0, 0],
[-1, 1, 0,-1,-1,-1,-1,-1,-4,-1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-1,-2,-1, 0, 0, 0, 0],
[ 1,-1, 0, 1, 1, 1, 1,-1, 0,-1,-4, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 1,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2,-1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 1, 0,-2]
],
[
[-2,-1, 1, 1, 1, 1,-1,-1, 1, 1, 0, 0,-1, 0, 0],
[-1,-2, 1, 1, 1, 1,-1,-1, 0, 1, 0, 0,-1, 0, 0],
[ 1, 1,-2, 0,-1,-1, 1, 1, 0,-1, 0, 0, 1, 0, 0],
[ 1, 1, 0,-2,-1,-1, 1, 1, 0,-1, 0, 0, 1, 0, 0],
[ 1, 1,-1,-1,-2,-1, 1, 1, 0,-1, 0, 0, 1, 0, 0],
[ 1, 1,-1,-1,-1,-2, 1, 1, 0,-1, 0, 0, 1, 0, 0],
[-1,-1, 1, 1, 1, 1,-2,-1, 0, 1, 0, 0,-1, 0, 0],
[-1,-1, 1, 1, 1, 1,-1,-2, 0, 1, 0, 0,-1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0, 0, 0, 0, 0],
[ 1, 1,-1,-1,-1,-1, 1, 1, 0,-2, 0, 0, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2,-1, 0, 0],
[-1,-1, 1, 1, 1, 1,-1,-1, 0, 1, 1,-1,-4,-1,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0,-2]
],
[
[-2,-1,-1, 1,-1, 1,-1,-1, 0, 0, 0, 0, 0, 0, 0],
[-1,-2,-1, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1,-2, 1,-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 1,-2, 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1,-1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 1,-1, 0,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 1,-2,-1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 1,-1,-2, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0, 0, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 0, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0,-1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-1, 1,-4,-1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2]
],
[
[-2, 1, 1, 1, 1, 0, 0, 0, 0, 0,-1, 1, 1, 1, 1],
[ 1,-2,-1, 0,-1, 0, 0, 0, 0, 0, 1,-1, 0,-1,-1],
[ 1,-1,-2,-1,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0, 0],
[ 1, 0,-1,-2,-1, 0, 0, 0, 0, 0, 1, 0,-1, 0, 0],
[ 1,-1,-1,-1,-2, 0, 0, 0, 0, 0, 1,-1, 0,-1,-1],
[ 0, 0, 0, 0, 0,-2, 0, 0, 0, 0, 0, 1, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0,-2,-1,-1,-1, 0,-1,-1,-1,-1],
[ 0, 0, 0, 0, 0, 0,-1,-2,-1, 0, 0,-1,-1,-1,-1],
[ 0, 0, 0, 0, 0, 0,-1,-1,-2,-1, 0,-1,-1,-1,-1],
[ 0, 0, 0, 0, 0, 0,-1, 0,-1,-2, 0,-1,-1,-1,-1],
[-1, 1, 1, 1, 1, 0, 0, 0, 0, 0,-2, 0, 1, 1, 1],
[ 1,-1, 0, 0,-1, 1,-1,-1,-1,-1, 0,-4,-1,-2,-2],
[ 1, 0,-1,-1, 0, 1,-1,-1,-1,-1, 1,-1,-4,-1,-1],
[ 1,-1, 0, 0,-1, 0,-1,-1,-1,-1, 1,-2,-1,-4,-3],
[ 1,-1, 0, 0,-1, 0,-1,-1,-1,-1, 1,-2,-1,-3,-4]-
],
[
[-2,-1,-1, 1,-1, 1,-1, 1, 0,-1, 1, 1, 0, 1, 1],
[-1,-2,-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0],
[-1,-1,-2, 1, 0, 1, 0, 0, 0,-1, 1, 1, 0, 0, 1],
[ 1, 0, 1,-2, 0,-1, 0, 0, 0, 1,-1,-1, 0, 0,-1],
[-1, 0, 0, 0,-2, 0,-1, 1, 0,-1, 1, 1, 0, 0, 1],
[ 1, 1, 1,-1, 0,-2, 0, 0, 0, 1,-1,-1, 0, 0,-1],
[-1, 0, 0, 0,-1, 0,-2, 1, 0, 0, 0, 0, 0, 1, 0],
[ 1, 0, 0, 0, 1, 0, 1,-2, 0, 1,-1,-1, 0, 0,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2,-1, 1, 1, 0, 0, 0],
[-1, 0,-1, 1,-1, 1, 0, 1,-1,-4, 3, 3, 0,-1, 2],
[ 1, 0, 1,-1, 1,-1, 0,-1, 1, 3,-4,-2, 0, 1,-2],
[ 1, 0, 1,-1, 1,-1, 0,-1, 1, 3,-2,-4, 0, 1,-2],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2,-1,-1],
[ 1, 1, 0, 0, 0, 0, 1, 0, 0,-1, 1, 1,-1,-4, 0],
[ 1, 0, 1,-1, 1,-1, 0,-1, 0, 2,-2,-2,-1, 0,-4]
],
[
[-2, 0, 0, 0, 1, 1, 1, 0, 1,-1, 0, 0, 0, 0, 0],
[ 0,-2, 0, 0,-1,-1,-1, 0,-1,-1, 1, 1, 1,-1, 1],
[ 0, 0,-2, 0, 1, 1, 1, 0, 1,-1, 0, 0, 1,-1, 1],
[ 0, 0, 0,-2, 1, 1, 1, 0, 1,-1, 0, 0, 1,-1, 1],
[ 1,-1, 1, 1,-4,-3,-3, 1,-3, 0, 1, 0,-1, 0, 0],
[ 1,-1, 1, 1,-3,-4,-3, 1,-3, 1, 1, 0, 0, 1,-1],
[ 1,-1, 1, 1,-3,-3,-4, 0,-3, 1, 1, 0, 0, 1,-1],
[ 0, 0, 0, 0, 1, 1, 0,-2, 0, 1, 0, 0, 0, 0, 0],
[ 1,-1, 1, 1,-3,-3,-3, 0,-4, 1, 1, 0, 0, 0, 0],
[-1,-1,-1,-1, 0, 1, 1, 1, 1,-4, 1, 0, 1,-2, 2],
[ 0, 1, 0, 0, 1, 1, 1, 0, 1, 1,-2, 0,-1, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2,-1, 1,-1],
[ 0, 1, 1, 1,-1, 0, 0, 0, 0, 1,-1,-1,-4, 1,-1],
[ 0,-1,-1,-1, 0, 1, 1, 0, 0,-2, 0, 1, 1,-4, 3],
[ 0, 1, 1, 1, 0,-1,-1, 0, 0, 2, 0,-1,-1, 3,-4]
],
[
[-2,-1, 1, 1, 1, 1, 1, 0, 0,-1, 1, 1, 1,-1, 1],
[-1,-2, 1, 1, 1, 1, 1, 0, 0,-1, 1, 1, 1,-1, 0],
[ 1, 1,-2,-1,-1,-1,-1, 0, 0, 0, 0, 0, 0, 0,-1],
[ 1, 1,-1,-2,-1,-1,-1, 0, 0, 1,-1,-1,-1, 0,-1],
[ 1, 1,-1,-1,-2,-1,-1, 0, 0, 0, 0, 0, 0, 0,-1],
[ 1, 1,-1,-1,-1,-2,-1, 0, 0, 1,-1,-1,-1, 0,-1],
[ 1, 1,-1,-1,-1,-1,-2, 0, 0, 0, 0, 0, 0, 0,-1],
[ 0, 0, 0, 0, 0, 0, 0,-2, 1, 1,-1,-1,-1, 1,-1],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2,-1, 1, 1, 1,-1, 1],
[-1,-1, 0, 1, 0, 1, 0, 1,-1,-4, 2, 3, 3,-2, 1],
[ 1, 1, 0,-1, 0,-1, 0,-1, 1, 2,-4,-3,-3, 2,-1],
[ 1, 1, 0,-1, 0,-1, 0,-1, 1, 3,-3,-4,-3, 2,-1],
[ 1, 1, 0,-1, 0,-1, 0,-1, 1, 3,-3,-3,-4, 2,-1],
[-1,-1, 0, 0, 0, 0, 0, 1,-1,-2, 2, 2, 2,-4, 1],
[ 1, 0,-1,-1,-1,-1,-1,-1, 1, 1,-1,-1,-1, 1,-4]
],
[
[-2, 1, 1, 0, 0, 0, 0,-1, 0, 0, 1, 1,-1, 1,-1],
[ 1,-2,-1, 0, 0, 0, 0, 1, 0, 0, 0,-1, 1,-1, 1],
[ 1,-1,-2, 0, 0, 0, 0, 0, 0, 0,-1, 0, 1,-1, 1],
[ 0, 0, 0,-2, 1,-1, 0,-1, 0, 0, 1,-1,-1, 1, 1],
[ 0, 0, 0, 1,-2, 1, 0, 1, 0, 0,-1, 1, 0,-1, 0],
[ 0, 0, 0,-1, 1,-2, 0, 0, 0, 0, 0, 0, 0, 1, 0],
[ 0, 0, 0, 0, 0, 0,-2, 1,-1, 1,-1, 1, 1,-1,-1],
[-1, 1, 0,-1, 1, 0, 1,-4, 1,-1, 2, 0,-2, 2, 1],
[ 0, 0, 0, 0, 0, 0,-1, 1,-2, 0,-1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-1, 0,-2, 1, 0,-1, 1, 1],
[ 1, 0,-1, 1,-1, 0,-1, 2,-1, 1,-4, 1, 2,-2, 0],
[ 1,-1, 0,-1, 1, 0, 1, 0, 0, 0, 1,-4,-1, 0, 2],
[-1, 1, 1,-1, 0, 0, 1,-2, 0,-1, 2,-1,-4, 2, 1],
[ 1,-1,-1, 1,-1, 1,-1, 2, 0, 1,-2, 0, 2,-4, 0],
[-1, 1, 1, 1, 0, 0,-1, 1, 0, 1, 0, 2, 1, 0,-4]
],
[
[-2, 1, 0, 0, 0, 0, 0,-1, 1, 1, 1, 1,-1, 1,-1],
[ 1,-2, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0, 1],
[ 0, 0,-2,-1, 1, 1,-1, 0, 0, 0,-1, 1, 1,-1,-1],
[ 0, 0,-1,-2, 1, 1,-1, 0, 0, 0,-1, 0, 1,-1, 0],
[ 0, 0, 1, 1,-2,-1, 1, 0, 0, 0, 0,-1, 0, 0, 1],
[ 0, 0, 1, 1,-1,-2, 1, 0, 0, 0, 1,-1, 0, 1, 1],
[ 0, 0,-1,-1, 1, 1,-2, 0, 0, 0, 0, 0, 0,-1,-1],
[-1, 0, 0, 0, 0, 0, 0,-2, 1, 1, 1, 0, 0, 0,-1],
[ 1, 0, 0, 0, 0, 0, 0, 1,-2,-1,-1, 0, 0,-1, 1],
[ 1, 0, 0, 0, 0, 0, 0, 1,-1,-2, 0,-1, 0,-1, 1],
[ 1,-1,-1,-1, 0, 1, 0, 1,-1, 0,-4, 1, 1,-1, 1],
[ 1, 0, 1, 0,-1,-1, 0, 0, 0,-1, 1,-4, 1,-1, 1],
[-1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1,-4, 2, 0],
[ 1, 0,-1,-1, 0, 1,-1, 0,-1,-1,-1,-1, 2,-4, 0],
[-1, 1,-1, 0, 1, 1,-1,-1, 1, 1, 1, 1, 0, 0,-4]
],
[
[-2, 1,-1, 1, 1, 1, 1, 1, 1,-1,-1,-1, 0, 0,-1],
[ 1,-2, 1,-1,-1,-1,-1, 0, 0, 0, 1, 1, 0, 0, 0],
[-1, 1,-2, 1, 1, 1, 1, 1, 1,-1, 0, 0, 0, 0,-1],
[ 1,-1, 1,-2,-1,-1,-1,-1, 0, 0, 0, 1, 0, 0, 1],
[ 1,-1, 1,-1,-2,-1,-1, 0, 0, 1, 0, 0, 0, 0, 0],
[ 1,-1, 1,-1,-1,-2,-1,-1, 0, 1, 0, 0, 0, 0, 1],
[ 1,-1, 1,-1,-1,-1,-2, 0, 0, 0, 0, 1, 0, 0, 0],
[ 1, 0, 1,-1, 0,-1, 0,-4,-2, 1,-1, 0, 0, 0, 2],
[ 1, 0, 1, 0, 0, 0, 0,-2,-4, 2, 1, 1,-1,-1, 2],
[-1, 0,-1, 0, 1, 1, 0, 1, 2,-4,-1, 1, 1, 1,-2],
[-1, 1, 0, 0, 0, 0, 0,-1, 1,-1,-4,-2, 1, 1,-1],
[-1, 1, 0, 1, 0, 0, 1, 0, 1, 1,-2,-4, 1, 1,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0,-1, 1, 1, 1,-2,-1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0,-1, 1, 1, 1,-1,-2, 1],
[-1, 0,-1, 1, 0, 1, 0, 2, 2,-2,-1,-1, 1, 1,-4]
],
[
[-2, 1, 1, 1, 1, 1, 1, 1,-1,-1,-1,-1,-1, 1, 1],
[ 1,-2,-1,-1,-1,-1,-1,-1, 1, 0, 0, 0, 0, 0, 0],
[ 1,-1,-2,-1,-1,-1,-1,-1, 1, 1, 1, 1, 1,-1,-1],
[ 1,-1,-1,-2,-1,-1,-1,-1, 1, 0, 0, 1, 1,-1,-1],
[ 1,-1,-1,-1,-2,-1,-1,-1, 1, 1, 1, 0, 0, 0, 0],
[ 1,-1,-1,-1,-1,-2,-1,-1, 1, 1, 1, 0, 0,-1,-1],
[ 1,-1,-1,-1,-1,-1,-2,-1, 1, 0, 0, 1, 1, 0, 0],
[ 1,-1,-1,-1,-1,-1,-1,-2, 1, 0, 0, 0, 1,-1,-1],
[-1, 1, 1, 1, 1, 1, 1, 1,-2,-1,-1,-1,-1, 1, 1],
[-1, 0, 1, 0, 1, 1, 0, 0,-1,-4,-3, 0, 0, 1, 1],
[-1, 0, 1, 0, 1, 1, 0, 0,-1,-3,-4,-1, 0, 1, 1],
[-1, 0, 1, 1, 0, 0, 1, 0,-1, 0,-1,-4,-2, 1, 1],
[-1, 0, 1, 1, 0, 0, 1, 1,-1, 0, 0,-2,-4, 1, 1],
[ 1, 0,-1,-1, 0,-1, 0,-1, 1, 1, 1, 1, 1,-4,-2],
[ 1, 0,-1,-1, 0,-1, 0,-1, 1, 1, 1, 1, 1,-2,-4]
],
[
[-2, 1,-1,-1, 1, 1, 0, 0, 0, 0, 0, 1, 1,-1,-1],
[ 1,-2, 1, 1, 0,-1, 0, 0, 0, 0, 0, 0, 0, 1, 1],
[-1, 1,-2, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1,-1,-1],
[-1, 1, 0,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0,-1,-1],
[ 1, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-1, 1, 1, 0,-2, 0, 0, 0, 0, 0,-1,-1, 1, 1],
[ 0, 0, 0, 0, 0, 0,-2,-1, 1, 1, 1, 1, 1,-1,-1],
[ 0, 0, 0, 0, 0, 0,-1,-2, 1, 1, 1, 0, 1,-1,-1],
[ 0, 0, 0, 0, 0, 0, 1, 1,-2, 0,-1, 0,-1, 1, 1],
[ 0, 0, 0, 0, 0, 0, 1, 1, 0,-2, 0,-1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1, 1,-1, 0,-2, 0,-1, 1, 1],
[ 1, 0, 1, 0, 0,-1, 1, 0, 0,-1, 0,-4,-1, 1, 1],
[ 1, 0, 1, 0, 0,-1, 1, 1,-1, 0,-1,-1,-4, 2, 2],
[-1, 1,-1,-1, 0, 1,-1,-1, 1, 0, 1, 1, 2,-4,-2],
[-1, 1,-1,-1, 0, 1,-1,-1, 1, 0, 1, 1, 2,-2,-4]
],
[
[-2, 1,-1, 1, 0, 0, 0, 0, 0, 1, 1,-1, 1, 1,-1],
[ 1,-2, 1,-1, 0, 0, 0, 0, 0,-1,-1, 1, 0, 0, 1],
[-1, 1,-2, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0],
[ 1,-1, 1,-2, 0, 0, 0, 0, 0,-1,-1, 1, 0,-1, 0],
[ 0, 0, 0, 0,-2, 1,-1, 1, 1, 0, 1, 1, 1,-1, 1],
[ 0, 0, 0, 0, 1,-2, 1,-1,-1, 0, 0,-1,-1, 0,-1],
[ 0, 0, 0, 0,-1, 1,-2, 1, 1, 0, 1, 0, 0,-1, 0],
[ 0, 0, 0, 0, 1,-1, 1,-2,-1, 0,-1, 0,-1, 1, 0],
[ 0, 0, 0, 0, 1,-1, 1,-1,-2, 0,-1, 0,-1, 1,-1],
[ 1,-1, 1,-1, 0, 0, 0, 0, 0,-2,-1, 1, 0,-1, 1],
[ 1,-1, 0,-1, 1, 0, 1,-1,-1,-1,-4, 1, 0, 1, 1],
[-1, 1, 0, 1, 1,-1, 0, 0, 0, 1, 1,-4,-1, 0,-2],
[ 1, 0, 1, 0, 1,-1, 0,-1,-1, 0, 0,-1,-4,-1,-1],
[ 1, 0, 1,-1,-1, 0,-1, 1, 1,-1, 1, 0,-1,-4, 0],
[-1, 1, 0, 0, 1,-1, 0, 0,-1, 1, 1,-2,-1, 0,-4]
],
[
[-2,-1, 1,-1, 1, 0, 0, 0, 0, 0, 1,-1,-1, 1, 1],
[-1,-2, 1,-1, 0, 0, 0, 0, 0, 0, 1,-1,-1, 1, 0],
[ 1, 1,-2, 0, 0, 0, 0, 0, 0, 0,-1, 0, 0,-1,-1],
[-1,-1, 0,-2, 1, 0, 0, 0, 0, 0, 1,-1,-1, 1, 0],
[ 1, 0, 0, 1,-2, 0, 0, 0, 0, 0,-1, 0, 1, 0, 0],
[ 0, 0, 0, 0, 0,-2, 1, 1, 1,-1,-1,-1,-1, 1, 1],
[ 0, 0, 0, 0, 0, 1,-2,-1,-1, 1, 0, 0, 0,-1,-1],
[ 0, 0, 0, 0, 0, 1,-1,-2, 0, 1, 1, 1, 1, 0,-1],
[ 0, 0, 0, 0, 0, 1,-1, 0,-2, 0, 0, 0, 0,-1,-1],
[ 0, 0, 0, 0, 0,-1, 1, 1, 0,-2,-1, 0,-1, 0, 0],
[ 1, 1,-1, 1,-1,-1, 0, 1, 0,-1,-4,-1, 0,-1, 0],
[-1,-1, 0,-1, 0,-1, 0, 1, 0, 0,-1,-4,-2, 1, 1],
[-1,-1, 0,-1, 1,-1, 0, 1, 0,-1, 0,-2,-4, 0, 0],
[ 1, 1,-1, 1, 0, 1,-1, 0,-1, 0,-1, 1, 0,-4,-2],
[ 1, 0,-1, 0, 0, 1,-1,-1,-1, 0, 0, 1, 0,-2,-4]
],
[
[-2, 1,-1,-1, 1, 1,-1,-1, 1, 1, 1,-1,-1, 1, 1],
[ 1,-2, 0, 1, 0, 0, 0, 0, 0, 0,-1, 1, 1,-1,-1],
[-1, 0,-2, 0, 1, 1,-1,-1, 1, 0, 1,-1,-1, 1, 1],
[-1, 1, 0,-2, 0, 0, 0, 0, 0, 1, 0,-1, 0, 1, 0],
[ 1, 0, 1, 0,-2,-1, 1, 1,-1,-1, 0, 1, 0,-1, 0],
[ 1, 0, 1, 0,-1,-2, 1, 1,-1, 0, 0, 1, 0,-1, 0],
[-1, 0,-1, 0, 1, 1,-2,-1, 1, 1, 1, 0,-1, 0, 1],
[-1, 0,-1, 0, 1, 1,-1,-2, 1, 1, 1,-1, 0, 0, 1],
[ 1, 0, 1, 0,-1,-1, 1, 1,-2,-1,-1, 1, 0,-1, 0],
[ 1, 0, 0, 1,-1, 0, 1, 1,-1,-4, 0, 0, 0, 0, 0],
[ 1,-1, 1, 0, 0, 0, 1, 1,-1, 0,-4, 0, 2, 0,-2],
[-1, 1,-1,-1, 1, 1, 0,-1, 1, 0, 0,-4, 0, 2, 0],
[-1, 1,-1, 0, 0, 0,-1, 0, 0, 0, 2, 0,-4, 0, 2],
[ 1,-1, 1, 1,-1,-1, 0, 0,-1, 0, 0, 2, 0,-4, 1],
[ 1,-1, 1, 0, 0, 0, 1, 1, 0, 0,-2, 0, 2, 1,-4]
],
[
[-2,-1,-1,-1,-1, 1, 0, 0, 0, 1, 1, 1,-1, 1, 0],
[-1,-2, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
[-1, 0,-2, 0,-1, 0, 0, 0, 0, 0, 1, 0,-1, 1, 0],
[-1, 0, 0,-2,-1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0],
[-1, 0,-1,-1,-2, 1, 0, 0, 0, 1, 0, 1,-1, 1, 0],
[ 1, 1, 0, 1, 1,-2, 0, 0, 0,-1, 0,-1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0,-2, 1, 1,-1,-1,-1, 1,-1,-1],
[ 0, 0, 0, 0, 0, 0, 1,-2,-1, 1, 1, 1,-1, 1, 1],
[ 0, 0, 0, 0, 0, 0, 1,-1,-2, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 1, 1,-1,-1, 1, 0,-4,-1,-2, 2,-2,-1],
[ 1, 1, 1, 0, 0, 0,-1, 1, 0,-1,-4,-1, 1,-1,-1],
[ 1, 0, 0, 1, 1,-1,-1, 1, 0,-2,-1,-4, 2,-2,-1],
[-1, 0,-1, 0,-1, 0, 1,-1, 0, 2, 1, 2,-4, 2, 1],
[ 1, 0, 1, 0, 1, 0,-1, 1, 0,-2,-1,-2, 2,-4,-1],
[ 0, 0, 0, 0, 0, 0,-1, 1, 0,-1,-1,-1, 1,-1,-2]
],
[
[-2,-1,-1,-1, 1,-1, 1,-1, 1, 1, 1,-1, 1, 1,-1],
[-1,-2,-1, 0, 1,-1, 1,-1, 1, 0, 0, 0, 0, 0, 0],
[-1,-1,-2,-1, 1,-1, 1,-1, 1, 1, 1,-1, 1, 1,-1],
[-1, 0,-1,-2, 1,-1, 1,-1, 1, 1, 1,-1, 1, 1,-1],
[ 1, 1, 1, 1,-2, 1,-1, 1,-1, 0, 0, 0,-1,-1, 1],
[-1,-1,-1,-1, 1,-2, 1,-1, 1, 1, 1,-1, 0, 0, 0],
[ 1, 1, 1, 1,-1, 1,-2, 1,-1, 0,-1, 1,-1, 0, 0],
[-1,-1,-1,-1, 1,-1, 1,-2, 1, 1, 1,-1, 1, 1,-1],
[ 1, 1, 1, 1,-1, 1,-1, 1,-2, 0, 0, 0, 0, 0, 0],
[ 1, 0, 1, 1, 0, 1, 0, 1, 0,-4,-2, 2,-1,-1, 1],
[ 1, 0, 1, 1, 0, 1,-1, 1, 0,-2,-4, 2,-1,-1, 1],
[-1, 0,-1,-1, 0,-1, 1,-1, 0, 2, 2,-4, 1, 1,-1],
[ 1, 0, 1, 1,-1, 0,-1, 1, 0,-1,-1, 1,-4,-2, 2],
[ 1, 0, 1, 1,-1, 0, 0, 1, 0,-1,-1, 1,-2,-4, 2],
[-1, 0,-1,-1, 1, 0, 0,-1, 0, 1, 1,-1, 2, 2,-4]
]
]

==> anc/genus_Oguiso.sage <==
genus_Oguiso = [
[
[-4, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0,-2,-2],
[ 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0,-1],
[ 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0],
[-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-4, 0],
[-2, 0, 0, 0, 0,-1, 0, 0, 0, 0, 0, 0,-1, 0, 0,-4],
],
[
[-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-1],
[ 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0,-1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-4, 2, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2,-4, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0, 1, 0,-4],
],
[
[-4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 2],
[ 1,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,-1, 0, 0, 0],
[ 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0,-1, 0],
[ 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0,-1, 0],
[ 1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-4, 0,-2],
[ 0, 0, 0, 0, 0, 0, 0,-1, 0, 0, 1,-1, 0, 0,-4, 2],
[ 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 2,-4],
],
[
[-4,-2, 1, 0,-1, 1,-1, 0,-1, 1,-1, 0,-1, 1,-1, 0],
[-2,-4, 1,-1,-1, 1, 0,-1,-1, 1, 0,-1,-1, 1, 0,-1],
[ 1, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0],
[ 1, 1, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0],
[ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2],
],
[
[-4,-2,-1,-1, 0, 0,-1, 1,-1, 1,-1, 1,-1, 1,-1, 0],
[-2,-4, 0, 0,-1,-1,-1, 1,-1, 1,-1, 1,-1, 1, 0,-1],
[-1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 1, 1, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2],
],
[
[-4,-2,-1, 0,-1, 1,-1, 1,-1, 0,-1, 1,-1, 1,-1, 0],
[-2,-4, 0,-1,-1, 1,-1, 1, 0,-1,-1, 1,-1, 1, 0,-1],
[-1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 1, 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0],
[ 0,-1, 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0],
[ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[-1,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 0,-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2],
],
[
[-4, 1,-1, 0,-1, 1,-1, 0,-1, 1,-1, 1,-1, 1,-1, 0],
[ 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2],
],
[
[-4,-1,-1, 0, 0, 0, 1,-1,-1, 0,-1, 0, 1,-1, 1,-1],
[-1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1, 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2],
],
[
[-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0,-2, 0, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2],
],
[
[-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2],
],
[
[-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 1,-2, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1,-2, 0, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 1, 0,-2, 0, 0, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0,-2, 1, 0, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 0, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 1, 1],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,-2, 0],
[ 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,-2],
]
]

==> anc/groups_K_Kloosterman.gap <==
K12 := Group([[[0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 1], [0, 0, 1, 0, 1, 0]]*Z(2), [[0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 1], [0, 0, 1, 0, 1, 0]]*Z(2), [[0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 1], [0, 0, 1, 0, 1, 0]]*Z(2), [[0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 1], [0, 0, 1, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 1], [0, 0, 1, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 1], [0, 0, 1, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 1, 0, 0, 1], [0, 0, 1, 0, 1, 0]]*Z(2)]);; 
K16 := Group([[[1, 0, 0, 0, 0, 0], [1, 1, 0, 0, 1, 1], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [1, 1, 0, 0, 1, 1], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0], [1, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 1, 0, 0], [0, 0, 0, 1, 0, 0], [1, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [1, 1, 0, 0, 1, 1], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [1, 1, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [1, 1, 0, 0, 1, 1], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [1, 1, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, 0]]*Z(2)]);; 
K24 := Group([[[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 1, 0], [0, 0, 0, 1, 0, 1]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2)]);; 
K36 := Group([[[1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [0, 1, 0, 1, 1, 0], [0, 1, 0, 1, 0, 1]]*Z(2), [[1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [0, 1, 0, 1, 1, 0], [0, 1, 0, 1, 0, 1]]*Z(2), [[1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [0, 1, 0, 1, 1, 0], [0, 1, 0, 1, 0, 1]]*Z(2), [[1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, 1], [0, 1, 0, 0, 1, 0]]*Z(2), [[1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [0, 1, 0, 1, 1, 0], [0, 1, 0, 1, 0, 1]]*Z(2), [[1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 1, 1, 1], [0, 1, 0, 1, 1, 0], [0, 1, 0, 1, 0, 1]]*Z(2), [[0, 1, 0, 0, 0, 0], [1, 1, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 1, 0, 0, 0, 1], [0, 1, 0, 0, 1, 0]]*Z(2)]);; 
K48 := Group([[[1, 0, 1, 1, 1, 1], [0, 1, 1, 1, 1, 1], [1, 1, 0, 1, 1, 1], [1, 1, 1, 0, 1, 1], [1, 1, 1, 1, 0, 1], [1, 1, 1, 1, 1, 0]]*Z(2), [[1, 0, 1, 1, 1, 1], [0, 1, 1, 1, 1, 1], [1, 1, 0, 1, 1, 1], [1, 1, 1, 0, 1, 1], [1, 1, 1, 1, 0, 1], [1, 1, 1, 1, 1, 0]]*Z(2), [[1, 0, 1, 1, 1, 1], [0, 1, 1, 1, 1, 1], [1, 1, 1, 0, 1, 1], [1, 1, 0, 1, 1, 1], [1, 1, 1, 1, 0, 1], [1, 1, 1, 1, 1, 0]]*Z(2), [[1, 0, 1, 1, 1, 1], [0, 1, 1, 1, 1, 1], [1, 1, 0, 1, 1, 1], [1, 1, 1, 0, 1, 1], [1, 1, 1, 1, 0, 1], [1, 1, 1, 1, 1, 0]]*Z(2), [[1, 0, 1, 1, 1, 1], [0, 1, 1, 1, 1, 1], [1, 1, 1, 0, 1, 1], [1, 1, 0, 1, 1, 1], [1, 1, 1, 1, 0, 1], [1, 1, 1, 1, 1, 0]]*Z(2), [[1, 0, 1, 1, 1, 1], [0, 1, 1, 1, 1, 1], [1, 1, 0, 1, 1, 1], [1, 1, 1, 0, 1, 1], [1, 1, 1, 1, 0, 1], [1, 1, 1, 1, 1, 0]]*Z(2), [[0, 1, 1, 1, 1, 1], [1, 1, 1, 1, 0, 0], [1, 0, 0, 1, 0, 0], [1, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 1], [1, 1, 1, 1, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [1, 1, 0, 0, 1, 1], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 1], [1, 0, 0, 0, 1, 0]]*Z(2)]);; 
K96i := Group([[[0, 1, 1, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [1, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1]]*Z(2), [[0, 1, 1, 0, 0, 0], [1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 0], [0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1]]*Z(2), [[1, 0, 1, 0, 0, 0], [0, 1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 0], [0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1]]*Z(2), [[1, 1, 0, 1, 1, 1], [1, 1, 1, 1, 0, 0], [1, 1, 0, 0, 1, 1], [0, 1, 1, 0, 0, 0], [1, 0, 0, 1, 1, 0], [1, 0, 0, 1, 0, 1]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 1, 0, 0, 1], [0, 0, 1, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2)]);; 
K96ii := Group([[[1, 0, 1, 0, 0, 0], [0, 1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[0, 1, 1, 0, 0, 0], [1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 1, 0, 0, 0], [0, 1, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[0, 1, 1, 0, 0, 0], [1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[0, 1, 1, 0, 0, 0], [1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 0], [0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1]]*Z(2), [[0, 1, 1, 0, 0, 0], [1, 0, 1, 0, 0, 0], [0, 0, 1, 0, 0, 0], [1, 1, 1, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[0, 1, 0, 1, 0, 0], [1, 0, 0, 1, 0, 0], [1, 1, 1, 0, 1, 1], [0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 1], [0, 0, 0, 1, 1, 0]]*Z(2), [[0, 1, 0, 1, 0, 0], [1, 0, 0, 1, 0, 0], [1, 1, 1, 1, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1]]*Z(2)]);; 
K120 := Group([[[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1]]*Z(2), [[1, 0, 0, 0, 0, 0], [1, 1, 0, 1, 1, 1], [1, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [1, 0, 0, 1, 0, 1], [1, 0, 0, 1, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [1, 1, 0, 1, 1, 1], [1, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [1, 0, 0, 1, 0, 1], [1, 0, 0, 1, 1, 0]]*Z(2), [[1, 1, 1, 1, 0, 0], [1, 1, 0, 1, 1, 1], [1, 0, 1, 0, 0, 0], [0, 1, 1, 0, 0, 0], [1, 1, 1, 1, 1, 0], [1, 1, 1, 1, 0, 1]]*Z(2)]);; 
K144 := Group([[[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 1], [0, 0, 0, 1, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [0, 0, 0, 1, 0, 1], [0, 0, 0, 1, 1, 0]]*Z(2), [[1, 1, 0, 0, 1, 1], [1, 0, 0, 0, 0, 0], [0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [1, 0, 0, 1, 1, 0], [1, 0, 0, 1, 0, 1]]*Z(2), [[0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 0, 1, 0, 1], [0, 0, 0, 1, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2)]);; 
K240 := Group([[[1, 1, 1, 0, 1, 1], [1, 1, 1, 1, 0, 0], [1, 0, 0, 1, 0, 0], [1, 1, 0, 0, 1, 1], [0, 1, 1, 0, 1, 0], [0, 1, 1, 0, 0, 1]]*Z(2), [[1, 1, 1, 0, 1, 1], [1, 1, 1, 1, 0, 0], [1, 0, 0, 1, 0, 0], [1, 1, 0, 0, 1, 1], [0, 1, 1, 0, 1, 0], [0, 1, 1, 0, 0, 1]]*Z(2), [[1, 1, 1, 1, 0, 0], [1, 1, 1, 0, 1, 1], [1, 0, 0, 1, 0, 0], [1, 1, 0, 0, 1, 1], [0, 1, 1, 0, 1, 0], [0, 1, 1, 0, 0, 1]]*Z(2), [[1, 1, 1, 0, 1, 1], [1, 1, 1, 1, 0, 0], [1, 0, 0, 1, 0, 0], [1, 1, 0, 0, 1, 1], [0, 1, 1, 0, 1, 0], [0, 1, 1, 0, 0, 1]]*Z(2), [[1, 1, 1, 0, 1, 1], [1, 1, 1, 1, 0, 0], [0, 1, 0, 1, 0, 0], [1, 0, 0, 1, 0, 0], [1, 1, 1, 1, 0, 1], [1, 1, 1, 1, 1, 0]]*Z(2), [[0, 1, 0, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2), [[1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 0, 1], [0, 0, 0, 0, 1, 0]]*Z(2)]);; 
K720 := Group([[[0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0], [0, 1, 0, 1, 0, 1], [0, 1, 0, 1, 1, 0]]*Z(2), [[0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0], [0, 1, 0, 1, 0, 1], [0, 1, 0, 1, 1, 0]]*Z(2), [[0, 0, 1, 1, 1, 1], [0, 0, 0, 1, 0, 0], [1, 1, 0, 0, 1, 1], [0, 1, 0, 0, 0, 0], [0, 1, 0, 1, 0, 1], [0, 1, 0, 1, 1, 0]]*Z(2), [[0, 0, 0, 1, 0, 0], [1, 0, 1, 0, 0, 0], [1, 0, 0, 0, 0, 0], [0, 1, 0, 1, 0, 0], [0, 0, 0, 0, 1, 0], [0, 0, 0, 0, 0, 1]]*Z(2), [[0, 0, 1, 0, 0, 0], [0, 1, 0, 1, 0, 0], [0, 1, 0, 0, 0, 0], [1, 1, 1, 0, 1, 1], [0, 1, 0, 0, 0, 1], [0, 1, 0, 0, 1, 0]]*Z(2)]);; 
